The Lorentzian inversion formula and the spectrum of the 3d O(2) CFT

We study the spectrum and OPE coefficients of the three-dimensional critical O(2) model, using four-point functions of the leading scalars with charges 0, 1, and 2 ($s$, $\phi$, and $t$). We obtain numerical predictions for low-twist OPE data in several charge sectors using the extremal functional method. We compare the results to analytical estimates using the Lorentzian inversion formula and a small amount of numerical input. We find agreement between the analytic and numerical predictions. We also give evidence that certain scalar operators lie on double-twist Regge trajectories and obtain estimates for the leading Regge intercepts of the O(2) model.

==> anc/efm.m <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60978,       1671]
NotebookOptionsPosition[     60582,       1654]
NotebookOutlinePosition[     60948,       1670]
CellTagsIndexPosition[     60905,       1667]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "numerical", " ", "data", " ", "here", " ", "is", " ", "the", 
    " ", "data", " ", "after", " ", "the", " ", "filtering", " ", 
    RowBox[{"algorithm", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "labels", " ", "\"\<V0p\>\""}], ",", "\"\<V0m\>\"", ",", "\"\<V1p\>\"", 
   ",", "\"\<V1m\>\"", ",", "\"\<V2p\>\"", ",", "\"\<V2m\>\"", ",", 
   "\"\<V3p\>\"", ",", "\"\<V3m\>\"", ",", 
   RowBox[{
   "\"\<V4p\>\"", " ", "to", " ", "denote", " ", "charge", " ", "sectors"}], 
   ",", " ", 
   RowBox[{
   "while", " ", "\"\<p\>\"", " ", "and", " ", "\"\<m\>\"", " ", "mean", " ", 
    "even", " ", "or", " ", 
    RowBox[{"odd", ".", " ", "The"}], " ", "format", " ", "is", " ", 
    RowBox[{"{", 
     RowBox[{"spin", ",", " ", "twist"}], "}"}]}], ",", " ", 
   RowBox[{"or", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spin", ",", " ", "opes"}], "}"}], ".", " ", "The"}], " ", 
    "OPEs", " ", "here", " ", "are", " ", "normalized", " ", "by", " ", "the",
     " ", "MFT", " ", 
    RowBox[{"coefficients", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.802546717925785*^9, 3.802546720499683*^9}, {
  3.802546846494252*^9, 3.802546879065645*^9}, {3.802547000984511*^9, 
  3.8025470865593653`*^9}, {3.802547123365273*^9, 3.802547163783258*^9}, {
  3.8025472081844683`*^9, 3.8025472419041147`*^9}, {3.802547683594529*^9, 
  3.802547711720002*^9}, {3.8025479828853483`*^9, 3.802547993232315*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensionresult", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V0p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.`", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.0254832485569387`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00040689908243637355`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1.0300927826707977`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00012061811580527518`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.033114521830673`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00017758730442433195`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.0340010797033403`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00008858408323300948`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "12", ",", 
             "1.03535646524978387858812433549308963598`7.467851131224141"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00055371692243812845659824852241810522`4.093937831973916", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.0355812979484866`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00009030382045625563`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.035806815077274`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00016044064802131662`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "1.0367319513904913`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0003857452261020338`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.0361742865487973`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00040937645053761533`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V0m\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1.0343324848856188`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0004253050639181786`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1.0368224544631146`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00021255250846920418`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1.0376204720418216`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0001698369227487985`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "9", ",", 
             "1.03793407806049473194283471008122372258`7.438286615637107"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00020009396978938416427766574308975148`3.5419712509624017", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "11", ",", 
             "1.03784355346103089690633207000549554305`7.439289106566799"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00067951310960332227397572615140545676`4.405598561171029", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "13", ",", 
             "1.03808221638014385908374251710308116992`7.436651447539347"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00005476393017553662824958966130364307`2.974233802622552", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "15", ",", 
             "1.03782246104743264242198971734572734749`7.439523046914529"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00084310059314124410974293661138753673`4.295685876338664", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "17", ",", 
             "1.03796592391350085326790896068157520269`7.437934538095968"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00092411429788850478750744282533631779`4.506036669244147", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "19", ",", 
             "1.03812601098400595957232648801814105239`7.4361693034242595"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00010166597759154319222536744923824687`3.169970405473543", 
            "]"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V2p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.0153757155998449`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00003919763510531323`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.0308559695119413`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0006438144555449819`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1.0340569433296483`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00018305170300668885`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.0355619072041589`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00007910367229911203`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.036303405551162`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00008792141671605241`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "1.0367190734660456`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00008922685660000775`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.0370471888706938`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00003480054233440568`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.0371731225834253`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00015620808511043491`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "18", ",", 
             "1.03772782235782717543563631863021868864`7.4405743756519644"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00021222461791276436584459696893576161`3.5375571183594725", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "20", ",", 
             "1.0373279034913460758030153962616057209`7.445047480922293"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00051892864440568474935296833046604238`4.0630069644764175", 
            "]"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V3p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "2.106050526395163`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.016182404649094727`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.8839944246166809`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.025410282699042438`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.8518683332295414`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.007714538897164925`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1.835741556564971`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0003277312890380263`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.8257095588141616`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0005242622234930538`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.818422107192409`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0016796110213494668`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "1.80513778744787`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.016111787706636658`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.8093953765650341`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00046920392797485545`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.8051839783576789`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0007069294876500383`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "18", ",", 
             "1.80405001521058932416757200210620104084`6.351019525925483"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.00162606706076532003908148445009889045`3.128132500788454", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.799622201860382`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0018868785179321393`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V3m\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", 
             "1.07832925077598533826113718087513449698`7.139382215145241"}], 
            "}"}], ",", 
           RowBox[{
           "ErrorBar", "[", 
            "0.03854687811438500392554835510594148374`5.462280139784088", 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1.5824262745280697`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0014953013599986323`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1.6300844124003486`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0009108011959378764`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1.6510209491522942`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0007223772456084829`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "1.6673106819185062`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0008873628457069101`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "1.6751806313582236`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0001355868401376797`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "1.682964760456997`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0017667814109164643`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "1.6895625860582562`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0007141456058128555`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "1.6932798055696872`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00021572858694637`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "1.6964383466529345`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0002690568294615714`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1p phit\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.649324031672343`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.03058309948351`", "]"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.690853422711713`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.008146061078236629`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1.7072351938615575`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0015114359238975665`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.7192359592218398`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.001568099951647494`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.7248617421181234`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.003012827421907659`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "1.7324832203927003`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.005384927570452033`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.7332999722249955`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00037724762108692314`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.7342176529921758`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0005996070458554175`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "1.738486267096853`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0016805631300977294`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.7384142697546672`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0025768771519090673`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1m phit\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1.6144597361102204`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.008940105733588`", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1.672966697831877`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.009463117136944291`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1.6942458488140368`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00707685220250518`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "1.7093227095736183`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.007564381148176404`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "1.7153099192774017`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0044521854504595134`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "1.7185506146411584`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.006555278079866871`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "1.726543461779962`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0007521241012886539`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "1.7295657205405082`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.000979676741197492`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "1.7314448610113284`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0005752692986878853`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1p phis\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2.208914770294906`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.042504994375725615`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2.161496276532481`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.02099486394602028`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "2.1225701256264586`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.02498681046876448`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "2.1238898163997684`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0005617044870467435`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "2.1097438574003635`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.019878486958706986`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "2.101573996908079`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.013254027321178813`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "2.099814671176209`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.004053509406912296`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "2.0946204604886978`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0010384860537459642`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "2.0921715608922513`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.002238227817452957`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "2.085297386012777`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0020999029926731345`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1m phis\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1.9494909319094322`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.010798570048818002`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1.9534464429243166`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0011553984157775393`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1.9620226789056758`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.009187577651785765`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "1.9654208818036423`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.007558861888506925`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "1.9692422592523926`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.001954088034023578`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "1.9742578228616772`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.010709947065265098`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "1.9750022765049944`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0014224739157046198`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "1.9780799782182228`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0009187241750020298`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "1.9794313290015553`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0010488908553313986`", "]"}]}], 
          "}"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.797465044378337*^9, 3.797465070170673*^9}, {
  3.802547094309102*^9, 3.802547110811702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEresult", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<V0p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.0174246438071561`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.`", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0.9714885934396834`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.007959949226439627`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0.9981043806869273`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0015635408373665834`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0.9928946928191064`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00298982398010153`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.0005520860386123`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0008695926638898418`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "0.9878919603860753`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.022749220608651644`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "0.9992764642285878`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0013511849789174643`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.0045567036383982`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0021001261680744774`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "0.9422321052868228`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.13877172233636648`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.0627759790544602`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.15851273878694186`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V0m\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1.0147526103514173`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.`", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0.9912109001740955`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.006018375731284761`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0.9964048890872466`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0028243135708730252`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0.9972546041240603`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.002372831984438112`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0.9974055072147576`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0018176691878268082`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "0.9928590934610333`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.039892831362304905`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "0.9994312877567247`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0005479235645320215`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "0.9755896476952457`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.07660582234732492`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "0.963706981555865`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.18985449331403784`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "0.9890300969323376`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.003673342673613695`", "]"}]}], "}"}]}],
         "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V2p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.0088928980355139`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0003374129115780591`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0.9850094333151749`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.058292361138564217`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0.9980222834931041`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.005726008336486514`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0.9990906844153639`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0008056668917890366`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0.9994054258951449`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0012555201855370358`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "0.9995692840718512`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.003097670784292115`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "0.9997157106972763`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0002636219454140274`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.0022399823963286`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.004613642292880547`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "0.9807765060541473`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00940382361197766`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.0732981471512475`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.03893694504446222`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V3p\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1.2082572860130172`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.27197869194631025`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.1969461997094866`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.14246040061234008`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1.1855042444752217`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0004273084942511221`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.163150782601029`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0015597880019157379`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "1.1449173470495302`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.009745101744735587`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "1.0192500502238733`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.2332775926300808`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.1259899886922053`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0006863338404716197`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.1255207568586303`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.01794239524521331`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "1.259441820330915`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.9160170005729189`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "4.4045273207676345`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "11.187813678280605`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V3m\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0.6540787485763332`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.002183625499898971`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0.7440530435025876`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.000605681792566388`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0.7882329581557151`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.001482767459400026`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0.8158984096989143`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0012144051412021541`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "0.8356928392443015`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00019392044476101885`", "]"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "0.848417135945558`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0063241049219235875`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "0.8606062490179294`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0026311842294630314`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "0.8730567567646912`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.001812731371670542`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "0.8643673859877558`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00996456887422088`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1p phit\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0.7734810338519111`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.21396948197514673`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0.8745768616177019`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.13071732473980857`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0.9227757474742468`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.014635479489088088`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0.9367038907158076`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.021872815875503295`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0.9381538450646201`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.03400525597336866`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "0.9419722538782102`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.030437258933413574`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "0.9620056881757394`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0009086553485216259`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "0.9682811857922159`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0012932242790993879`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "0.9557768850532999`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.00875892778553452`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.0257045552650836`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.03642262299557544`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1m phit\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0.649616060276765`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.12073065036462388`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0.7597611520716069`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.1320095637632718`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0.8210034076149084`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.05976188872650916`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0.8712394255947812`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.047896936995417534`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "0.895446054956173`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.04162133310525506`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "0.8920124862634923`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.05026393780221885`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "0.9291185402889027`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0020735553312883678`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "0.9086600446745354`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.1064229259820965`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "1.3466583573063262`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "1.304944813614242`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1p phis\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0.9840533232812867`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.3230254019881326`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1.022879096094997`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.2248771931439454`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0.9475486375158566`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.2063744186891023`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1.056444827885533`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0011035474232298028`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0.978421015933552`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.12671466707873916`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"12", ",", "1.0050771203210498`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.14330035839044752`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"14", ",", "1.0383560151017739`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.011594053012851826`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"16", ",", "1.0475746518798132`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0014309862085908674`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"18", ",", "1.010626366839321`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.006708813113417647`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "1.1487796862408026`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.023172454871241782`", "]"}]}], "}"}]}],
         "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<V1m phis\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0.7910648616754553`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.13191200056819455`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0.8606837180908542`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.003279285699220743`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0.8620533872923785`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.09003226576916411`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0.8836073115402743`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.11543194634135237`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"11", ",", "0.9092963197930548`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0249034719122468`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"13", ",", "0.8890541994286487`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.0968067809231053`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"15", ",", "0.9265987300452935`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.009335512387965402`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"17", ",", "0.8541798651978038`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.24590846884467615`", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"19", ",", "0.850172129678621`"}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", "0.2652636223654916`", "]"}]}], "}"}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.797465094752624*^9, 3.7974651051899033`*^9}, {
  3.797466949848309*^9, 3.7974670122816772`*^9}, {3.797467277969166*^9, 
  3.7974672938405533`*^9}, {3.802547123378974*^9, 3.802547142623474*^9}, {
  3.80254749962144*^9, 3.802547508333293*^9}, {3.803315789490985*^9, 
  3.803315805145625*^9}, {3.803315900035605*^9, 3.803315966858923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "other", " ", 
    RowBox[{"data", ":", " ", 
     RowBox[{"charge", " ", "4", " ", "operator"}], ":"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"charge4data", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2.89309"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00569475", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "2.72947"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0294944", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "2.77414"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.13601", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "2.58416"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00956957", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"10", ",", "2.72350"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.14128", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"12", ",", "2.57133"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0215293", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"14", ",", "2.51927"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.04627", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"16", ",", "2.68428"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.11169", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"18", ",", "2.55381"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.02037", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", "2.50104"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.01982", "]"}]}], "}"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]t1", " ", "even", " ", "OPE", " ", "with", " ", "off"}], 
      "-", 
      RowBox[{"diagonal", " ", 
       RowBox[{"elements", ".", " ", "The"}], " ", "OPEs", " ", "are", " ", 
       "not", " ", "normalized"}]}], ",", " ", 
     RowBox[{
     "following", " ", "the", " ", "conventions", " ", "in", " ", "the", " ", 
      
      RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OPEphitp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0.075421"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.022316", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "0.0192074"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0032170", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "0.0049288"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0000763", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "0.00118079"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00003160", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"10", ",", "0.000289543"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00001735", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"12", ",", "0.000066847"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"6.354", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"14", ",", "0.0000174632"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"3.844", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "7"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"16", ",", 
           RowBox[{"4.3288", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"6.87", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"18", ",", 
           RowBox[{"1.04545", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"3.331", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", 
           RowBox[{"2.68051", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"1.822", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]t1", " ", "odd", " ", "OPE", " ", "with", " ", "off"}], 
      "-", 
      RowBox[{"diagonal", " ", 
       RowBox[{"elements", ".", " ", "The"}], " ", "OPEs", " ", "are", " ", 
       "not", " ", "normalized"}]}], ",", " ", 
     RowBox[{
     "following", " ", "the", " ", "conventions", " ", "in", " ", "the", " ", 
      
      RowBox[{"paper", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"OPEphitm", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0.065053"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.015018", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0.0162123"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0036283", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0.0039664"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0005271", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"9", ",", "0.00097380"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00005767", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"11", ",", "0.000237585"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.000018587", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"13", ",", "0.000057980"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"2.678", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"15", ",", "0.0000138770"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"1.884", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "7"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"17", ",", 
           RowBox[{"4.103", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"9.4823", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"19", ",", 
           RowBox[{"9.3689", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.000032753", "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]s1", " ", "even", " ", "OPE", " ", "with", " ", "off"}], 
      "-", 
      RowBox[{"diagonal", " ", 
       RowBox[{"elements", ".", " ", "The"}], " ", "OPEs", " ", "are", " ", 
       "not", " ", "normalized"}]}], ",", " ", 
     RowBox[{
     "following", " ", "the", " ", "conventions", " ", "in", " ", "the", " ", 
      
      RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OPEphisp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0.131716"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.036104", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "0.030890"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0072270", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "0.0069136"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0013613", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "0.00177131"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"6.09", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"10", ",", "0.00039390"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00005169", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"12", ",", "0.000095916"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.000012669", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"14", ",", "0.0000238631"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"5.079", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "7"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"16", ",", 
           RowBox[{"5.8598", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"5.42", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"18", ",", 
           RowBox[{"1.36271", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"2.797", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"20", ",", 
           RowBox[{"3.7567", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"1.297", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "8"}]}]}], "]"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]s1", " ", "odd", " ", "OPE", " ", "with", " ", "off"}], 
      "-", 
      RowBox[{"diagonal", " ", 
       RowBox[{"elements", ".", " ", "The"}], " ", "OPEs", " ", "are", " ", 
       "not", " ", "normalized"}]}], ",", " ", 
     RowBox[{
     "following", " ", "the", " ", "conventions", " ", "in", " ", "the", " ", 
      
      RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OPEphism", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0.111591"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.017462", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0.0254783"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0002477", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0.0055790"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.0007701", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"9", ",", "0.00130233"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.00012742", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"11", ",", "0.000309020"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"4.599", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"13", ",", "0.000068365"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", "0.000013564", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"15", ",", "0.0000171010"}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"2.292", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "7"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"17", ",", 
           RowBox[{"4.3901", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"1.0117", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"19", ",", 
           RowBox[{"1.06277", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}]}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"2.0904", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "7"}]}]}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.802547515294743*^9, 3.802547517302294*^9}, {
  3.802547718755458*^9, 3.8025477213385887`*^9}, {3.802547761512952*^9, 
  3.802547787745713*^9}, {3.8025487120328712`*^9, 3.8025487575644703`*^9}}]
},
WindowSize->{808, 1103},
WindowMargins->{{39, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (2016\:5e744\
\:670811\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1484, 30, 97, "Input"],
Cell[2045, 52, 23104, 628, 1729, "Input"],
Cell[25152, 682, 21256, 565, 1508, "Input"],
Cell[46411, 1249, 14167, 403, 726, "Input"]
}
]
*)


